The Conformal Manifold of S-folds in String Theory

We continue the holographic exploration of the conformal manifold of 3d $\mathcal{N}=2$ S-fold SCFTs constructed by gauging the flavor symmetry of the Gaiotto-Witten $T[U(N)]$ theory. We show how to uplift the two-parameter family of AdS$_4$ vacua dual to this conformal manifold to 10d backgrounds of type IIB supergravity. We use these uplifted solutions to shed new light on the mysterious nature of the infinite distance limit on the conformal manifold and to study probe strings and D3-branes. This analysis uncovers an intriguing structure of the $S^3$ partition function of the S-fold SCFTs which resembles the giant graviton expansion of the superconformal index of 4d $\mathcal{N}=4$ SYM. We also show how to each member of the family of supersymmetric AdS$_4$ vacua one can associate a consistent truncation to 4d $\mathcal{N}=2$ gauged supergravity and use this result, in conjunction with holography, to calculate the large $N$ partition function of the 3d S-fold SCFT on compact Euclidean manifolds. Finally, we generalize the supersymmetric AdS$_4$ vacua to a four-parameter family of non-supersymmetric AdS$_4$ solutions.

==> anc/IIBsolution.nb <==
(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[         0,          0]
NotebookDataLength[     44821,       1276]
NotebookOptionsPosition[     40832,       1205]
NotebookOutlinePosition[     41225,       1221]
CellTagsIndexPosition[     41182,       1218]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Coordinate transformations", "Section",ExpressionUUID->"33455769-239e-4db2-aa70-7c0bae5992f3"],

Cell["\<\
To compare directly with the coordinates in the paper one has to apply the \
following transformations\
\>", "Text",ExpressionUUID->"bfa1f72d-90a6-4e2d-945e-16dc141b3f26"],

Cell[BoxData[
 RowBox[{
  RowBox[{"coordtrafo", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Theta]1", "\[Rule]", 
      RowBox[{"\[Pi]", "-", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"\[Xi]1", "+", "\[Xi]2"}], ")"}]}]}]}], ",", 
     RowBox[{"\[Theta]2", "\[Rule]", 
      RowBox[{"\[Pi]", "+", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"\[Xi]1", "-", "\[Xi]2"}], ")"}]}]}]}], ",", 
     RowBox[{"\[Theta]3", "\[Rule]", "\[Xi]3"}], ",", 
     RowBox[{"\[Theta]4", "\[Rule]", 
      RowBox[{
       RowBox[{"-", "\[Phi]"}], "+", "\[Pi]"}]}], ",", 
     RowBox[{"\[Theta]5", "\[Rule]", 
      RowBox[{"\[Theta]", "+", "\[Pi]"}]}]}], "}"}]}], ";"}]], "Input",
 CellLabel->"In[1]:=",ExpressionUUID->"7d3b7c3d-e232-449b-bfed-970e70820aec"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Useful functions", "Section",
 CellChangeTimes->{{3.8552863297962265`*^9, 
  3.855286333933514*^9}},ExpressionUUID->"6b0f371a-9438-47f3-accd-\
5127472e9424"],

Cell["Here we provide some useful functions", "Text",ExpressionUUID->"a5b8eb4d-47c0-4722-98a2-c6651b3f691c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"a1p", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2", "-", 
      SuperscriptBox["X", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"2", "+", 
      RowBox[{"X", " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"2", " ", "\[Theta]4"}], "]"}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"a1m", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2", "-", 
      SuperscriptBox["X", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"2", "-", 
      RowBox[{"X", " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"2", " ", "\[Theta]4"}], "]"}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"a2p", "=", 
   RowBox[{"X", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Cos", "[", 
       RowBox[{"2", " ", "\[Theta]3"}], "]"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", "X"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", "\[Theta]3"}], "]"}], "-", 
         RowBox[{"X", " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", "\[Theta]4"}], "]"}]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]5", "]"}], "2"]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"a2m", "=", 
   RowBox[{"X", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Cos", "[", 
       RowBox[{"2", " ", "\[Theta]3"}], "]"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", "X"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", "\[Theta]3"}], "]"}], "-", 
         RowBox[{"X", " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", "\[Theta]4"}], "]"}]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]5", "]"}], "2"]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"a3p", "=", 
   RowBox[{
    RowBox[{"-", "4"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "+", 
       RowBox[{"X", " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", " ", "\[Theta]3"}], "]"}]}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"Cos", "[", "\[Theta]5", "]"}], "2"]}], "-", 
    RowBox[{
     SuperscriptBox["X", "2"], " ", 
     RowBox[{"Cos", "[", 
      RowBox[{"2", " ", "\[Theta]4"}], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Sin", "[", "\[Theta]5", "]"}], "2"]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"a3m", "=", 
   RowBox[{
    RowBox[{"-", "4"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "-", 
       RowBox[{"X", " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", " ", "\[Theta]3"}], "]"}]}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"Cos", "[", "\[Theta]5", "]"}], "2"]}], "+", 
    RowBox[{
     SuperscriptBox["X", "2"], " ", 
     RowBox[{"Cos", "[", 
      RowBox[{"2", " ", "\[Theta]4"}], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Sin", "[", "\[Theta]5", "]"}], "2"]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8552262707927513`*^9, 3.8552262914550514`*^9}, {
  3.8552263340180798`*^9, 3.855226362796519*^9}, {3.8552265154716682`*^9, 
  3.855226537868232*^9}, {3.855226697873099*^9, 3.855226718116187*^9}, {
  3.8552268036075225`*^9, 3.855226803919275*^9}, {3.855227493371162*^9, 
  3.8552274936453857`*^9}, {3.855227542584012*^9, 3.8552275637151747`*^9}, {
  3.8552277219913206`*^9, 3.8552277443033123`*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"1615f225-cf2a-4bf8-94b5-568216a70b40"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"bm", "[", "X_", "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2", "-", "X"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"2", "+", 
      RowBox[{"X", " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"2", " ", "\[Theta]3"}], "]"}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"bp", "[", "X_", "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2", "+", "X"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"2", "+", 
      RowBox[{"X", " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"2", " ", "\[Theta]3"}], "]"}]}]}], ")"}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.855226755817042*^9, 3.8552268104810905`*^9}, {
  3.85522684335489*^9, 3.8552268456663003`*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"17a28451-5491-4484-a703-ccbe56d997b0"],

Cell[TextData[{
 "The functions c1 and c2 we call ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["v", "1"], TraditionalForm]],ExpressionUUID->
  "11337889-8bf1-44a5-8509-979c2e2cc017"],
 " and ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["v", "2"], TraditionalForm]],ExpressionUUID->
  "720a781f-f02a-4025-bd9e-8d3845903b2c"],
 " in the paper"
}], "Text",ExpressionUUID->"9aef4d56-07e7-4ea5-bc1c-38216fc05172"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"c1", "=", 
   RowBox[{"X", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"X", " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"2", " ", "\[Theta]3"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]5", "]"}], "2"]}], "+", 
      RowBox[{
       RowBox[{"Cos", "[", 
        RowBox[{"2", " ", "\[Theta]4"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]5", "]"}], "2"]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"c2", "=", 
   RowBox[{"X", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Cos", "[", 
        RowBox[{"2", "\[Theta]3"}], "]"}], 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]5", "]"}], "2"]}], " ", "+", 
      RowBox[{"X", " ", 
       SuperscriptBox["Y", "2"], " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"2", " ", "\[Theta]4"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]5", "]"}], "2"]}]}], ")"}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.855243215637785*^9, 3.855243239450539*^9}, {
  3.855243343535988*^9, 3.855243350601927*^9}, {3.8552433855113173`*^9, 
  3.855243386332761*^9}, {3.855285936020497*^9, 3.8552859372990465`*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"2eb1c944-c704-4dff-a989-c48f54f042bf"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Metric on squashed ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["S", "5"], TraditionalForm]],ExpressionUUID->
  "1f2f01a3-a19f-485e-aa54-9d8709883839"]
}], "Section",ExpressionUUID->"eb1f6003-ff1b-4f62-9aed-82a1532e6cc1"],

Cell[TextData[{
 "The round metric on ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["S", "5"], TraditionalForm]],ExpressionUUID->
  "2b6a3efb-c968-4b65-b1fb-68a6ef19b431"],
 " in our coordinates is"
}], "Text",ExpressionUUID->"6b7626bb-a2cd-4199-9423-88e386f0e630"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"roundS5", "=", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["d\[Theta]5", "2"], "+", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"Cos", "[", "\[Theta]5", "]"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["d\[Theta]3", "2"], "+", 
        RowBox[{
         SuperscriptBox["d\[Theta]1", "2"], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]3", "]"}], "2"]}], "+", 
        RowBox[{
         SuperscriptBox["d\[Theta]2", "2"], " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "\[Theta]3", "]"}], "2"]}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["d\[Theta]4", "2"], " ", 
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]5", "]"}], "2"]}]}], ")"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"metricroundS5", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{"Cos", "[", "\[Theta]3", "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"Cos", "[", "\[Theta]5", "]"}], "2"]}], ",", "0", ",", "0", 
       ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"Cos", "[", "\[Theta]5", "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"Sin", "[", "\[Theta]3", "]"}], "2"]}], ",", "0", ",", "0", 
       ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]5", "]"}], "2"], ",", "0", ",", "0"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]5", "]"}], "2"], ",", "0"}], "}"}], ",", 
     
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "1"}], "}"}]}], "}"}]}],
   ";"}]}], "Input",
 CellLabel->"In[12]:=",ExpressionUUID->"e9c1cd64-d5ca-47db-8b8f-98dfd8f0a5b0"],

Cell["The warp factor is", "Text",ExpressionUUID->"7944d580-324f-4fe2-aaf0-93ca08a63bea"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalDelta]", "=", 
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"32", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "\[Theta]5", "]"}], "2"]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          SuperscriptBox["Y", "2"]}], ")"}], "2"], 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"2", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", "\[Theta]5"}], "]"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         SuperscriptBox["Y", "2"]}], ")"}], 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"36", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]5", "]"}], "2"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["Y", "2"]}], ")"}], 
          SuperscriptBox[
           RowBox[{"Cos", "[", 
            RowBox[{"2", " ", "\[Theta]5"}], "]"}], "2"]}], "+", 
         RowBox[{"4", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"Cos", "[", 
              RowBox[{"4", " ", "\[Theta]3"}], "]"}], 
             SuperscriptBox[
              RowBox[{"Cos", "[", "\[Theta]5", "]"}], "4"]}], "+", 
            RowBox[{
             SuperscriptBox["Y", "2"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"4", " ", "\[Theta]4"}], "]"}], " ", 
             SuperscriptBox[
              RowBox[{"Sin", "[", "\[Theta]5", "]"}], "4"]}]}], ")"}]}]}], 
        ")"}]}], "-", 
      RowBox[{"4", " ", 
       RowBox[{"\[Sqrt]", 
        RowBox[{"(", 
         RowBox[{"2", "-", 
          SuperscriptBox["Y", "2"]}], ")"}]}], " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"2", " ", "\[Theta]3"}], "]"}], " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"2", " ", "\[Theta]4"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", 
         RowBox[{"2", " ", "\[Theta]5"}], "]"}], "2"]}]}], ")"}]}]}], 
  ";"}]], "Input",
 CellLabel->"In[14]:=",ExpressionUUID->"22ac673e-dc7e-4a97-88c8-098aaa09558e"],

Cell["The metric on the internal space is", "Text",ExpressionUUID->"89cb8193-b289-4c98-844a-ba69065bd1e1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"dsS5", "=", 
   RowBox[{
    RowBox[{"(", " ", 
     RowBox[{
      SuperscriptBox["Y", 
       RowBox[{"2", "/", "3"}]], "/", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["g", "2"], " ", "\[CapitalDelta]"}], ")"}]}], ")"}], 
    "64", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "/", "2"}], ")"}], 
       SuperscriptBox["Y", "2"], 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]5", "]"}], "2"], " ", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox[
             RowBox[{"Sin", "[", "\[Theta]5", "]"}], "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["d\[Theta]1", "2"], "+", 
            SuperscriptBox["d\[Theta]2", "2"], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["d\[Theta]1", "2"], "-", 
               SuperscriptBox["d\[Theta]2", "2"]}], ")"}], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", "\[Theta]3"}], "]"}]}]}], ")"}]}], "-", 
         RowBox[{"X", "  ", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", "\[Theta]4"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]5", "]"}], "2"], 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["d\[Theta]1", "2"], "-", 
            SuperscriptBox["d\[Theta]2", "2"], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["d\[Theta]1", "2"], "+", 
               SuperscriptBox["d\[Theta]2", "2"]}], ")"}], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", "\[Theta]3"}], "]"}]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Sin", "[", 
            RowBox[{"2", " ", "\[Theta]3"}], "]"}], "2"], 
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]5", "]"}], "2"], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "/", 
               SuperscriptBox["Y", "2"]}], " ", ")"}], 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"d\[Theta]1", "+", "d\[Theta]2"}], ")"}], "2"]}], "-", 
            
            RowBox[{"2", " ", "d\[Theta]1", " ", "d\[Theta]2"}]}], ")"}]}]}], 
        ")"}]}], "+", "  ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]5", "]"}], "2"], " ", 
         RowBox[{"(", " ", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["X", "2"], "+", " ", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 SuperscriptBox["X", "2"]}], ")"}], 
               SuperscriptBox[
                RowBox[{"Cos", "[", 
                 RowBox[{"2", "\[Theta]3"}], "]"}], "2"]}]}], ")"}], 
            SuperscriptBox[
             RowBox[{"Cos", "[", "\[Theta]5", "]"}], "2"]}], "+", 
           RowBox[{
            SuperscriptBox["Y", "2"], 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"Cos", "[", 
                  RowBox[{"2", " ", "\[Theta]3"}], "]"}], " ", "/", 
                 RowBox[{"(", 
                  RowBox[{"4", "X"}], ")"}]}], ")"}], 
               RowBox[{"(", 
                RowBox[{"a3m", "-", "a3p"}], ")"}]}]}], ")"}]}]}], ")"}], 
         SuperscriptBox["d\[Theta]3", "2"]}], "+", 
        RowBox[{"X", " ", 
         RowBox[{"Sin", "[", 
          RowBox[{"2", " ", "\[Theta]3"}], "]"}], " ", 
         RowBox[{"Sin", "[", 
          RowBox[{"2", " ", "\[Theta]4"}], "]"}], " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", 
           RowBox[{"2", " ", "\[Theta]5"}], "]"}], "2"], "d\[Theta]3", " ", 
         "d\[Theta]4"}], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"Sin", "[", "\[Theta]5", "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", 
            SuperscriptBox[
             RowBox[{"Cos", "[", "\[Theta]4", "]"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox[
               RowBox[{"Sin", "[", "\[Theta]5", "]"}], "2"]}], ")"}]}], "+", 
           RowBox[{"a3p", " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", "\[Theta]4"}], "]"}]}]}], ")"}], 
         SuperscriptBox["d\[Theta]4", "2"]}]}], " ", ")"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"-", "2"}], ")"}], "/", "X"}], ")"}], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", "\[Theta]3"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "/", "2"}], ")"}], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", "\[Theta]4"}], "]"}]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]5", "]"}], "2"], 
          RowBox[{"(", 
           RowBox[{"a3m", "-", "a3p"}], ")"}]}], " ", "+", "2", "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            SuperscriptBox["X", "2"]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]5", "]"}], "2"]}], "-", 
         RowBox[{
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", "\[Theta]3"}], "]"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "/", "X"}], ")"}], 
             SuperscriptBox[
              RowBox[{"Sin", "[", "\[Theta]5", "]"}], "2"], "c2"}], "+", 
            RowBox[{
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", "\[Theta]3"}], "]"}], 
             SuperscriptBox[
              RowBox[{"Cos", "[", "\[Theta]5", "]"}], "2"], " ", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", 
                SuperscriptBox[
                 RowBox[{"Cos", "[", "\[Theta]5", "]"}], "2"]}], "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  SuperscriptBox["X", "2"]}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{"Sin", "[", "\[Theta]5", "]"}], "2"]}]}], ")"}]}]}], 
           ")"}]}]}], ")"}], 
       SuperscriptBox["d\[Theta]5", "2"]}], " ", "-", " ", 
      RowBox[{"X", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Sin", "[", 
          RowBox[{"2", "\[Theta]5"}], "]"}], "/", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["X", "2"]}], ")"}]}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"Sin", "[", 
           RowBox[{"2", " ", "\[Theta]3"}], "]"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"X", " ", "c1"}], "-", "c2", "+", 
            RowBox[{"2", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               SuperscriptBox["X", "2"]}], ")"}], 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", "\[Theta]4"}], "]"}]}]}], ")"}], "  ", 
          "d\[Theta]3"}], " ", "-", 
         RowBox[{
          RowBox[{"Sin", "[", 
           RowBox[{"2", " ", "\[Theta]4"}], "]"}], 
          RowBox[{"(", " ", 
           RowBox[{"c1", "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "/", "X"}], ")"}], "c2"}], "+", 
            RowBox[{"2", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               SuperscriptBox["X", "2"]}], ")"}], 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", "\[Theta]3"}], "]"}]}]}], ")"}], 
          "d\[Theta]4"}]}], " ", ")"}], "d\[Theta]5"}]}], ")"}]}]}], 
  ";"}]], "Input",
 CellLabel->"In[15]:=",ExpressionUUID->"c71bdadc-88cf-41bb-bdad-a1f1e405d9d0"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Full 10d metric", "Section",ExpressionUUID->"b2b7f539-b854-4690-8ea8-d60bee49f47f"],

Cell[TextData[{
 "The metric along ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["AdS", "4"], TraditionalForm]],ExpressionUUID->
  "b7fc0d8b-a23a-4ee5-927e-953dace413f1"],
 " is"
}], "Text",ExpressionUUID->"3f30938a-0ec6-4c9d-8dc0-3b27ae6d1c21"],

Cell[BoxData[
 RowBox[{
  RowBox[{"dsAdS4", "=", 
   FractionBox[
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox["dx0", "2"]}], "+", 
     SuperscriptBox["dx1", "2"], "+", 
     SuperscriptBox["dx2", "2"], "+", 
     SuperscriptBox["dz", "2"]}], 
    SuperscriptBox["z", "2"]]}], ";"}]], "Input",
 CellLabel->"In[16]:=",ExpressionUUID->"fe469906-f073-4afb-aa31-4c89bdd27bcd"],

Cell["The full 10-dimensional metric equals", "Text",ExpressionUUID->"c19fb82c-4fe1-4bba-beba-59c2fb928cd1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ds10", " ", "=", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["\[CapitalDelta]", 
       RowBox[{"1", "/", "4"}]], "/", 
      RowBox[{"(", 
       RowBox[{"2", 
        SuperscriptBox["Y", 
         RowBox[{"2", "/", "3"}]]}], ")"}]}], ")"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", "/", 
         SuperscriptBox["g", "2"]}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", 
            SuperscriptBox["d\[CurlyPhi]", "2"]}], "+", 
           RowBox[{"dsAdS4", " ", 
            SuperscriptBox["Y", "2"]}]}], ")"}], "/", 
         SuperscriptBox["Y", 
          RowBox[{"4", "/", "3"}]]}], ")"}]}], "+", " ", 
      RowBox[{
       SuperscriptBox["Y", 
        RowBox[{"2", "/", "3"}]], 
       RowBox[{"(", 
        RowBox[{"dsS5", "/", 
         SuperscriptBox["Y", 
          RowBox[{"2", "/", "3"}]]}], ")"}]}]}], ")"}]}]}], ";"}]], "Input",
 CellLabel->"In[17]:=",ExpressionUUID->"08d66e40-811f-4c9f-82cb-8b73ea9e959c"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Dilaton - axion", "Section",
 CellChangeTimes->{{3.8551421613703437`*^9, 
  3.8551421643468804`*^9}},ExpressionUUID->"7d8661dd-1b6e-42e5-a83e-\
ae34fe2aa3ac"],

Cell["the dilaton and axion are", "Text",ExpressionUUID->"433c313e-8659-4b88-910a-8ddfd864ac93"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"exp\[CapitalPhi]", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "/", 
      RowBox[{"(", 
       RowBox[{"\[Sqrt]", "\[CapitalDelta]"}], ")"}]}], ")"}], 
    RowBox[{"(", 
     RowBox[{"4", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"2", " ", "\[CurlyPhi]"}]], " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", 
        RowBox[{"2", " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "\[Theta]4", "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "\[Theta]5", "]"}], "2"]}], "-", 
        RowBox[{
         RowBox[{"\[Sqrt]", 
          RowBox[{"(", 
           RowBox[{"2", "-", 
            SuperscriptBox["Y", "2"]}], ")"}]}], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", "\[Theta]3"}], "]"}], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]5", "]"}], "2"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           SuperscriptBox["Y", "2"]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "\[Theta]5", "]"}], "2"]}]}], ")"}]}], 
     ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"C0", "=", 
   RowBox[{"-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"-", "2"}], " ", "\[CurlyPhi]"}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["Y", "2"]}], ")"}], " ", 
        RowBox[{"Sin", "[", 
         RowBox[{"2", " ", "\[Theta]4"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"Sin", "[", "\[Theta]5", "]"}], "2"]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"3", "-", 
        RowBox[{"2", " ", 
         RowBox[{"\[Sqrt]", 
          RowBox[{"(", 
           RowBox[{"2", "-", 
            SuperscriptBox["Y", "2"]}], ")"}]}], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", "\[Theta]3"}], "]"}], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]5", "]"}], "2"]}], "+", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", " ", "\[Theta]5"}], "]"}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["Y", "2"], "-", 
           RowBox[{"Cos", "[", 
            RowBox[{"2", " ", "\[Theta]4"}], "]"}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "\[Theta]5", "]"}], "2"]}]}], ")"}]}], 
     ")"}]}]}], ";"}]}], "Input",
 CellLabel->"In[18]:=",ExpressionUUID->"c7f2edaf-c893-42f7-8ef9-1be4a2f7cdac"]
}, Open  ]],

Cell[CellGroupData[{

Cell["2-forms", "Section",
 CellChangeTimes->{{3.855142259327546*^9, 3.855142262743389*^9}, {
  3.857460261167647*^9, 
  3.857460263375615*^9}},ExpressionUUID->"cb539104-145b-415a-8607-\
fc5dff3bc822"],

Cell["The two-form potentials are", "Text",ExpressionUUID->"655488c2-737e-4125-9a43-0d4d2b6593fe"],

Cell[BoxData[
 RowBox[{
  RowBox[{"C2", "=", 
   RowBox[{
    FractionBox["2", "g"], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"16", 
        RowBox[{"\[Sqrt]", "2"}], 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", "\[CurlyPhi]"}]]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"\[CapitalDelta]", " ", "g"}], ")"}]}], ")"}], 
    RowBox[{"Cos", "[", "\[Theta]5", "]"}], 
    RowBox[{"Sin", "[", 
     RowBox[{"2", "\[Theta]5"}], "]"}], 
    RowBox[{"Sin", "[", "\[Theta]4", "]"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "/", "2"}], ")"}], 
       RowBox[{"Sin", "[", 
        RowBox[{"2", "\[Theta]3"}], "]"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", "X"}], ")"}], 
           RowBox[{"(", " ", 
            RowBox[{
             RowBox[{
              RowBox[{"bp", "[", "X", "]"}], " ", 
              SuperscriptBox[
               RowBox[{"Cos", "[", "\[Theta]5", "]"}], "2"]}], "+", " ", 
             RowBox[{"a1m", " ", 
              SuperscriptBox[
               RowBox[{"Sin", "[", "\[Theta]5", "]"}], "2"]}]}], ")"}], 
           RowBox[{"dd", "[", "\[Theta]1", "]"}]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", "X"}], ")"}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"bm", "[", "X", "]"}], " ", 
              SuperscriptBox[
               RowBox[{"Cos", "[", "\[Theta]5", "]"}], "2"]}], "+", 
             RowBox[{"a1p", " ", 
              SuperscriptBox[
               RowBox[{"Sin", "[", "\[Theta]5", "]"}], "2"]}]}], ")"}], 
           RowBox[{"dd", "[", "\[Theta]2", "]"}]}]}], ")"}], "\[Wedge]", 
        RowBox[{"dd", "[", "\[Theta]3", "]"}]}]}], "-", 
      RowBox[{
       RowBox[{"Cot", "[", "\[Theta]4", "]"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", "X"}], ")"}], 
           RowBox[{"(", 
            RowBox[{"a3m", "-", 
             RowBox[{"4", " ", "X", " ", 
              SuperscriptBox[
               RowBox[{"Sin", "[", "\[Theta]4", "]"}], "2"], " ", 
              SuperscriptBox[
               RowBox[{"Sin", "[", "\[Theta]5", "]"}], "2"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]3", "]"}], "2"], " ", 
           RowBox[{"dd", "[", "\[Theta]1", "]"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", "X"}], ")"}], 
           RowBox[{"(", 
            RowBox[{"a3m", "+", 
             RowBox[{"4", " ", "X", " ", 
              SuperscriptBox[
               RowBox[{"Sin", "[", "\[Theta]4", "]"}], "2"], " ", 
              SuperscriptBox[
               RowBox[{"Sin", "[", "\[Theta]5", "]"}], "2"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]3", "]"}], "2"], 
           RowBox[{"dd", "[", "\[Theta]2", "]"}]}]}], ")"}], "\[Wedge]", 
        RowBox[{"dd", "[", "\[Theta]4", "]"}]}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", "/", 
         RowBox[{"Sin", "[", 
          RowBox[{"2", "\[Theta]5"}], "]"}]}], ")"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", "X"}], ")"}], 
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]3", "]"}], "2"], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"a1m", " ", 
              SuperscriptBox[
               RowBox[{"Sin", "[", "\[Theta]5", "]"}], "2"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"2", "+", "a2p"}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"Cos", "[", "\[Theta]5", "]"}], "2"]}]}], ")"}], 
           RowBox[{"dd", "[", "\[Theta]1", "]"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", "X"}], ")"}], 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]3", "]"}], "2"], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"a1p", " ", 
              SuperscriptBox[
               RowBox[{"Sin", "[", "\[Theta]5", "]"}], "2"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"2", "+", "a2m"}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"Cos", "[", "\[Theta]5", "]"}], "2"]}]}], ")"}], 
           RowBox[{"dd", "[", "\[Theta]2", "]"}]}]}], ")"}], "\[Wedge]", 
        RowBox[{"dd", "[", "\[Theta]5", "]"}]}]}]}], ")"}]}]}], 
  ";"}]], "Input",
 CellLabel->"In[20]:=",ExpressionUUID->"08a5a151-4d2c-4785-bc23-280d5338847f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"B2", "=", 
   RowBox[{
    FractionBox["2", "g"], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"16", 
        RowBox[{"\[Sqrt]", "2"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"\[CapitalDelta]", " ", "g"}], ")"}]}], ")"}], 
    SuperscriptBox["\[ExponentialE]", "\[CurlyPhi]"], 
    RowBox[{"Cos", "[", "\[Theta]5", "]"}], 
    RowBox[{"Sin", "[", 
     RowBox[{"2", "\[Theta]5"}], "]"}], 
    RowBox[{"Cos", "[", "\[Theta]4", "]"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "/", "2"}], ")"}], 
       RowBox[{"Sin", "[", 
        RowBox[{"2", "\[Theta]3"}], "]"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", "X"}], ")"}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"bp", "[", 
               RowBox[{"-", "X"}], "]"}], " ", 
              SuperscriptBox[
               RowBox[{"Cos", "[", "\[Theta]5", "]"}], "2"]}], "+", 
             RowBox[{"a1m", " ", 
              SuperscriptBox[
               RowBox[{"Sin", "[", "\[Theta]5", "]"}], "2"]}]}], ")"}], 
           RowBox[{"dd", "[", "\[Theta]1", "]"}]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", "X"}], ")"}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"bm", "[", 
               RowBox[{"-", "X"}], "]"}], " ", 
              SuperscriptBox[
               RowBox[{"Cos", "[", "\[Theta]5", "]"}], "2"]}], "+", 
             RowBox[{"a1p", " ", 
              SuperscriptBox[
               RowBox[{"Sin", "[", "\[Theta]5", "]"}], "2"]}]}], ")"}], 
           RowBox[{"dd", "[", "\[Theta]2", "]"}]}]}], ")"}], "\[Wedge]", 
        RowBox[{"dd", "[", "\[Theta]3", "]"}]}]}], "+", 
      RowBox[{
       RowBox[{"Tan", "[", "\[Theta]4", "]"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", "X"}], ")"}], 
           RowBox[{"(", 
            RowBox[{"a3p", "+", 
             RowBox[{"4", " ", "X", " ", 
              SuperscriptBox[
               RowBox[{"Cos", "[", "\[Theta]4", "]"}], "2"], " ", 
              SuperscriptBox[
               RowBox[{"Sin", "[", "\[Theta]5", "]"}], "2"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]3", "]"}], "2"], " ", 
           RowBox[{"dd", "[", "\[Theta]1", "]"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", "X"}], ")"}], 
           RowBox[{"(", 
            RowBox[{"a3p", "-", 
             RowBox[{"4", " ", "X", " ", 
              SuperscriptBox[
               RowBox[{"Cos", "[", "\[Theta]4", "]"}], "2"], " ", 
              SuperscriptBox[
               RowBox[{"Sin", "[", "\[Theta]5", "]"}], "2"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]3", "]"}], "2"], 
           RowBox[{"dd", "[", "\[Theta]2", "]"}]}]}], ")"}], "\[Wedge]", 
        RowBox[{"dd", "[", "\[Theta]4", "]"}]}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", "/", 
         RowBox[{"Sin", "[", 
          RowBox[{"2", "\[Theta]5"}], "]"}]}], ")"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", "X"}], ")"}], 
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]3", "]"}], "2"], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"a1m", " ", 
              SuperscriptBox[
               RowBox[{"Sin", "[", "\[Theta]5", "]"}], "2"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"2", "-", "a2m"}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"Cos", "[", "\[Theta]5", "]"}], "2"]}]}], ")"}], 
           RowBox[{"dd", "[", "\[Theta]1", "]"}]}], " ", "+", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", "X"}], ")"}], 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]3", "]"}], "2"], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"a1p", " ", 
              SuperscriptBox[
               RowBox[{"Sin", "[", "\[Theta]5", "]"}], "2"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"2", "-", "a2p"}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"Cos", "[", "\[Theta]5", "]"}], "2"]}]}], ")"}], 
           RowBox[{"dd", "[", "\[Theta]2", "]"}]}]}], ")"}], "\[Wedge]", 
        RowBox[{"dd", "[", "\[Theta]5", "]"}]}]}]}], ")"}]}]}], 
  ";"}]], "Input",
 CellLabel->"In[22]:=",ExpressionUUID->"36279532-ef96-4a55-9438-0caa66c52495"]
}, Open  ]],

Cell[CellGroupData[{

Cell["4-form", "Section",
 CellChangeTimes->{{3.855142259327546*^9, 3.855142262743389*^9}, {
  3.8551422995778065`*^9, 
  3.855142300864829*^9}},ExpressionUUID->"e04c242c-7dda-42cb-be97-\
4d132282d60e"],

Cell["Here we provide the RR four-form", "Text",ExpressionUUID->"be1c6d8b-9eb0-4b53-9470-4c56862b2567"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Omega]form", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Integrate", "[", 
     RowBox[{
      RowBox[{"\[Sqrt]", 
       RowBox[{"Det", "[", "metricroundS5", "]"}]}], ",", "\[Theta]5"}], 
     "]"}], 
    RowBox[{"dd", "[", 
     RowBox[{
     "\[Theta]1", ",", "\[Theta]2", ",", "\[Theta]3", ",", "\[Theta]4"}], 
     "]"}]}], "//", "PowerExpand"}]}]], "Input",
 CellLabel->"In[28]:=",ExpressionUUID->"eb662878-a576-4041-92f6-ac6e07b2675c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["1", "4"]}], " ", 
  RowBox[{"Cos", "[", "\[Theta]3", "]"}], " ", 
  SuperscriptBox[
   RowBox[{"Cos", "[", "\[Theta]5", "]"}], "4"], " ", 
  RowBox[{"dd", "[", 
   RowBox[{
   "\[Theta]1", ",", "\[Theta]2", ",", "\[Theta]3", ",", "\[Theta]4"}], "]"}],
   " ", 
  RowBox[{"Sin", "[", "\[Theta]3", "]"}]}]], "Output",
 CellLabel->"Out[28]=",ExpressionUUID->"5a96559f-920a-49d9-9093-25bfa64caa44"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"C4f", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "/", "\[CapitalDelta]\[CapitalDelta]SIMP"}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"64", "/", 
         SuperscriptBox["g", "4"]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]5", "]"}], "2"], 
       RowBox[{"Sin", "[", 
        RowBox[{"2", "\[Theta]3"}], "]"}], 
       RowBox[{"Sin", "[", 
        RowBox[{"2", "\[Theta]5"}], "]"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"Sin", "[", 
               RowBox[{"2", "\[Theta]3"}], "]"}], " ", "c1", " ", 
              RowBox[{"dd", "[", "\[Theta]4", "]"}]}], "-", 
             RowBox[{
              RowBox[{"Sin", "[", 
               RowBox[{"2", " ", "\[Theta]4"}], "]"}], "c2", " ", 
              RowBox[{"dd", "[", "\[Theta]3", "]"}]}]}], ")"}], "\[Wedge]", 
           RowBox[{"dd", "[", "\[Theta]5", "]"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "/", "2"}], ")"}], 
           RowBox[{"Sin", "[", 
            RowBox[{"2", "\[Theta]5"}], "]"}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                SuperscriptBox["X", "2"]}], ")"}]}], "+", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"Cos", "[", 
                 RowBox[{"2", " ", "\[Theta]3"}], "]"}], "c1"}], "-", 
               RowBox[{
                RowBox[{"Cos", "[", 
                 RowBox[{"2", " ", "\[Theta]4"}], "]"}], "c2"}]}], ")"}]}], 
            ")"}], 
           RowBox[{
            RowBox[{"dd", "[", "\[Theta]3", "]"}], "\[Wedge]", 
            RowBox[{"dd", "[", "\[Theta]4", "]"}]}]}]}], ")"}], "\[Wedge]", 
        RowBox[{"dd", "[", "\[Theta]1", "]"}], "\[Wedge]", 
        RowBox[{"dd", "[", "\[Theta]2", "]"}]}]}], ")"}]}], "//", 
    "Simplify"}]}], ";"}]], "Input",
 CellLabel->"In[29]:=",ExpressionUUID->"9b21a5b3-f613-4995-8b18-b2a4064c9a61"],

Cell[BoxData[
 RowBox[{
  RowBox[{"C4tot", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "C4f"}], " ", "-", 
      RowBox[{
       FractionBox[
        RowBox[{"64", " "}], 
        SuperscriptBox["g", "4"]], " ", "\[Omega]form"}]}], ")"}], "//", 
    "Simplify"}]}], ";"}]], "Input",ExpressionUUID->"47970e2f-00a7-47b1-aa08-\
3d375f9f7b8c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"C4AdS", "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{
      SuperscriptBox["g", "4"], " ", 
      SuperscriptBox["z", "4"]}]], "4", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"6", " ", "\[CurlyPhi]"}], " ", "+", 
      RowBox[{"2", " ", "X", " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"2", " ", "\[Theta]3"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]5", "]"}], "2"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["X", "2"]}], ")"}], " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"2", " ", "\[Theta]4"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]5", "]"}], "2"]}]}], ")"}], "  ", 
    RowBox[{"dd", "[", 
     RowBox[{"z", ",", "x0", ",", "x1", ",", "x2"}], "]"}]}]}], 
  ";"}]], "Input",ExpressionUUID->"26704803-c342-49a7-9d15-75b5cdde7c6b"]
}, Open  ]]
},
WindowSize->{945, 676},
WindowMargins->{{Automatic, 205}, {Automatic, 4}},
FrontEndVersion->"13.3 for Mac OS X ARM (64-bit) (July 24, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"b7fb70a5-1018-4fff-b616-0bf9d0405e19"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[422, 15, 100, 0, 67, "Section",ExpressionUUID->"33455769-239e-4db2-aa70-7c0bae5992f3"],
Cell[525, 17, 181, 3, 35, "Text",ExpressionUUID->"bfa1f72d-90a6-4e2d-945e-16dc141b3f26"],
Cell[709, 22, 845, 23, 46, "Input",ExpressionUUID->"7d3b7c3d-e232-449b-bfed-970e70820aec"]
}, Open  ]],
Cell[CellGroupData[{
Cell[1591, 50, 163, 3, 67, "Section",ExpressionUUID->"6b0f371a-9438-47f3-accd-5127472e9424"],
Cell[1757, 55, 108, 0, 35, "Text",ExpressionUUID->"a5b8eb4d-47c0-4722-98a2-c6651b3f691c"],
Cell[1868, 57, 3551, 108, 144, "Input",ExpressionUUID->"1615f225-cf2a-4bf8-94b5-568216a70b40"],
Cell[5422, 167, 853, 27, 52, "Input",ExpressionUUID->"17a28451-5491-4484-a703-ccbe56d997b0"],
Cell[6278, 196, 408, 12, 35, "Text",ExpressionUUID->"9aef4d56-07e7-4ea5-bc1c-38216fc05172"],
Cell[6689, 210, 1320, 37, 56, "Input",ExpressionUUID->"2eb1c944-c704-4dff-a989-c48f54f042bf"]
}, Open  ]],
Cell[CellGroupData[{
Cell[8046, 252, 241, 6, 68, "Section",ExpressionUUID->"eb1f6003-ff1b-4f62-9aed-82a1532e6cc1"],
Cell[8290, 260, 266, 7, 35, "Text",ExpressionUUID->"6b7626bb-a2cd-4199-9423-88e386f0e630"],
Cell[8559, 269, 1987, 58, 79, "Input",ExpressionUUID->"e9c1cd64-d5ca-47db-8b8f-98dfd8f0a5b0"],
Cell[10549, 329, 89, 0, 35, "Text",ExpressionUUID->"7944d580-324f-4fe2-aaf0-93ca08a63bea"],
Cell[10641, 331, 2264, 67, 101, "Input",ExpressionUUID->"22ac673e-dc7e-4a97-88c8-098aaa09558e"],
Cell[12908, 400, 106, 0, 35, "Text",ExpressionUUID->"89cb8193-b289-4c98-844a-ba69065bd1e1"],
Cell[13017, 402, 8228, 226, 261, "Input",ExpressionUUID->"c71bdadc-88cf-41bb-bdad-a1f1e405d9d0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[21282, 633, 89, 0, 67, "Section",ExpressionUUID->"b2b7f539-b854-4690-8ea8-d60bee49f47f"],
Cell[21374, 635, 244, 7, 35, "Text",ExpressionUUID->"3f30938a-0ec6-4c9d-8dc0-3b27ae6d1c21"],
Cell[21621, 644, 381, 11, 52, "Input",ExpressionUUID->"fe469906-f073-4afb-aa31-4c89bdd27bcd"],
Cell[22005, 657, 108, 0, 35, "Text",ExpressionUUID->"c19fb82c-4fe1-4bba-beba-59c2fb928cd1"],
Cell[22116, 659, 1100, 35, 33, "Input",ExpressionUUID->"08d66e40-811f-4c9f-82cb-8b73ea9e959c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[23253, 699, 164, 3, 67, "Section",ExpressionUUID->"7d8661dd-1b6e-42e5-a83e-ae34fe2aa3ac"],
Cell[23420, 704, 96, 0, 35, "Text",ExpressionUUID->"433c313e-8659-4b88-910a-8ddfd864ac93"],
Cell[23519, 706, 2635, 76, 100, "Input",ExpressionUUID->"c7f2edaf-c893-42f7-8ef9-1be4a2f7cdac"]
}, Open  ]],
Cell[CellGroupData[{
Cell[26191, 787, 201, 4, 67, "Section",ExpressionUUID->"cb539104-145b-415a-8607-fc5dff3bc822"],
Cell[26395, 793, 98, 0, 35, "Text",ExpressionUUID->"655488c2-737e-4125-9a43-0d4d2b6593fe"],
Cell[26496, 795, 4751, 129, 230, "Input",ExpressionUUID->"08a5a151-4d2c-4785-bc23-280d5338847f"],
Cell[31250, 926, 4784, 130, 230, "Input",ExpressionUUID->"36279532-ef96-4a55-9438-0caa66c52495"]
}, Open  ]],
Cell[CellGroupData[{
Cell[36071, 1061, 202, 4, 67, "Section",ExpressionUUID->"e04c242c-7dda-42cb-be97-4d132282d60e"],
Cell[36276, 1067, 103, 0, 35, "Text",ExpressionUUID->"be1c6d8b-9eb0-4b53-9470-4c56862b2567"],
Cell[CellGroupData[{
Cell[36404, 1071, 466, 13, 33, "Input",ExpressionUUID->"eb662878-a576-4041-92f6-ac6e07b2675c"],
Cell[36873, 1086, 450, 12, 49, "Output",ExpressionUUID->"5a96559f-920a-49d9-9093-25bfa64caa44"]
}, Open  ]],
Cell[37338, 1101, 2189, 59, 121, "Input",ExpressionUUID->"9b21a5b3-f613-4995-8b18-b2a4064c9a61"],
Cell[39530, 1162, 364, 12, 52, "Input",ExpressionUUID->"47970e2f-00a7-47b1-aa08-3d375f9f7b8c"],
Cell[39897, 1176, 919, 26, 50, "Input",ExpressionUUID->"26704803-c342-49a7-9d15-75b5cdde7c6b"]
}, Open  ]]
}
]
*)


